When are 1.58 bits enough? A Bottom-up Exploration of BitNet Quantization

Contemporary machine learning models, such as language models, are powerful, but come with immense resource requirements both at training and inference time. It has been shown that decoder-only language models can be trained to a competitive state with ternary weights (1.58 bits per weight), facilitating efficient inference. Here, we start our exploration with non-transformer model architectures, investigating 1.58-bit training for multi-layer perceptrons and graph neural networks. Then, we explore 1.58-bit training in other transformer-based language models, namely encoder-only and encoder-decoder models. Our results show that in all of these settings, 1.58-bit training is on par with or sometimes even better than the standard 32/16-bit models.

==> plots.py <==
import matplotlib.pyplot as plt
import os
import pandas as pd
import tqdm
import yaml

def plot_multiple_lines(data, colors, legend_labels, ylim, plot_name):
# def plot_multiple_lines(data, legend_labels):
    """
    Create a line plot with multiple lines, a legend, and custom colors.
    
    Parameters:
        data (list of lists): Each sublist contains data points for one line.
        colors (list of str): List of colors for each line.
        legend_labels (list of str): Labels for the legend.
        
    Returns:
        None
    """
    # Ensure equal aspect ratio for a square plot
    plt.figure(figsize=(8, 8))
    
    # Adjust layout for minimal padding
    plt.tight_layout(pad=0.2)

    # Plot each line
    for i, line_data in enumerate(data):
        plt.plot(line_data, color=colors[i], label=legend_labels[i])
        
    
    # Add legend
    plt.legend(loc='upper left')

    # Set axis range
    plt.ylim(ylim)
    
    # Show plot
    plt.savefig(plot_name, bbox_inches='tight')

COLOR_NAME_2_RGB = dict(
    blue  =(112/255,112/255,255/255),
    orange=(186/255,228/255,188/255),
    green =(123/255,204/255,123/255),
    red   =(255/255,112/255,112/255),
    purple=(  8/255,104/255,172/255),
    yellow=(186/255,186/255,  0/255),
    pink  =(224/255, 86/255,224/255),
    teal  =(  0/255,186/255,224/255),
)

COLUMN_INDEX = 0
COLOR_INDEX = COLUMN_INDEX + 1
LEGEND_INDEX = COLOR_INDEX + 1

DATA_PATH = "data"
PLOTS_PATH = "plots"

if __name__ == "__main__":
    # Load data from YAML file
    figures = yaml.safe_load(open("figures.yaml"))
    for figure_name, figure in tqdm.tqdm(figures.items()):
        df = pd.read_csv(os.path.join(DATA_PATH, figure["data"]))
        lines = figure["lines"]
        data = [df[line[COLUMN_INDEX]].to_list() for line in lines]
        ylim = figure.get("ylim")
        while any(d[-1] != d[-1] for d in data):
            data = [d[:-1] for d in data]
        colors = [COLOR_NAME_2_RGB[line[COLOR_INDEX]] for line in lines]
        labels = [line[LEGEND_INDEX] for line in lines]
        print(figure_name)
        print("\n".join(f"{k} -> {[x for x in v]}" for k,v in zip(labels,data)))
        print("="*80)
        plot_multiple_lines(
            data=data,
            colors=colors,
            legend_labels=labels,
            ylim=ylim,
            plot_name=os.path.join(PLOTS_PATH, figure_name+".png"),
        )

